Optimal Patient Allocation in Multi-Arm Clinical Trials

A multi-arm multi-stage trial is a multi-arm trial which includes interim analyses - analysing the data at certain specified points, generally discontinuing treatments which are concluded to not work and proceeding with the remainder. It is possible that the advantages of multi-arm trials over single-arm trials may be enhanced further by considering the allocation ratio, R. For an R:1 allocation ratio, Rn patients are allocated to the control arm and n patients allocated to each active treatment arm. In this study, the optimal allocation ratio will be defined as the allocation ratio which results in the smallest total sample size satisfying some required power and probability of type I error. This is an intuitive definition in the context of clinical trials, as a smaller trial will in general be more ethical and less expensive than a larger one satisfying the same error rates. The purpose of this paper is to investigate the optimal allocation ratio in the case of multiple active treatment arms. The setup for a single stage trial with K active treatment arms is described in Section 2, along with a brief exposition of Dunnett's statement regarding the optimal allocation ratio in such circumstances. Equations for type I error and power are derived, and the methodology used to investigate how total sample size may be minimised using allocation ratio is described. A two-stage trial is then considered, using the same methodology. Figures and tables showing how total sample size changes with allocation ratio, for a range of type I error and power values, are given in Section 3. The possible ethical and financial benefits of changing allocation ratio, including a simple example, is also included in Section 3. The results, and what they could mean in practical terms, are discussed in Section 4.

==> code.R <==
##################################
# Function to find critical value
##################################
# alpha ... one-sided type I error

find.crit <- function(K, R, alpha) {	

	matr<-matrix(rep(0,6000),nrow=3000,byrow=T)	# Empty matrix to store alpha for each critical value


	for (i in 1:3000) {
		type1rhs<- function(x, q=i, k=K, r=R) { (pnorm( (0.001*q+0.50) * sqrt((r+1)/r)   + (x/sqrt(r))  )^k)  * dnorm(x) }
		
		matr[i,1]<-0.001*i+0.5			# Critical value is first entry in row
		matr[i,2]<-1-integrate(type1rhs, lower = -Inf, upper = Inf)$value	 # Alpha is second entry in row

	}
 
	mat<-matr[matr[,2]<alpha+0.00001,] 		# Subset of all critical values with small enough alpha
	max.alpha<- mat[,2] == max(mat[,2])		# Largest critical value of above subset, with assoc'd alpha
	crit<-mat[max.alpha,1]
	error<-round(mat[max.alpha,2],4)
	return(crit)					# Critical value to be used
	return(error)					# Size of alpha achieved
}


##################################################################
# Function to show smallest required total sample size N and 
# power for a range of R, given K, alpha, power, sigma, d and d0
##################################################################
# alpha ... two-sided type one error

find.all <- function(K, minR, maxR, inc, alpha, reqd.power, sig, d, d0) {	

	no.incs<-((maxR-minR)/inc)+1			# Number of increments to use

	final<-matrix(rep(0,3*no.incs),nrow=no.incs,byrow=T)

		for (j in 1:no.incs) {			# Finds smallest N for each increment
	

	crit<-find.crit(K, (minR+(j-1)*inc), alpha/2)
	
	powa<-matrix(rep(0,600),nrow=300,byrow=T)	# Empty matrix to store power for each sample size n
	incs<-(minR+(j-1)*inc)
	for (i in 1:300) {
		power <- function(w) { ((pnorm(w+sqrt(i)*(d-d0)/sig))^(K-1))  *  pnorm(sqrt(incs)  *  w-crit*sqrt((incs+1))+sqrt(incs*i)*d/sig)  *  dnorm(w) }
		powa[i,1]<-i				# First entry in each row: n
		powa[i,2]<-integrate(power, lower = -Inf, upper = Inf)$value	# Second entry in each row: Power
	}

	pow<-powa[powa[,2]>reqd.power-0.00001,] 		# Subset of all n with large enough power
	bet<- pow[,2] == min(pow[,2])	# Smallest n of above subset, with assoc'd power
	n.power<-pow[bet,]
	N<-ceiling((minR+(j-1)*inc)*n.power[1]) + K*n.power[1]	# Sample size N = Rn + Kn   (Rn rounded up to next integer)

final[j,1]<-minR+(j-1)*inc		# First entry in each row: R
final[j,2]<-N				# Second entry in each row: N
final[j,3]<-round(n.power[2],4)		# Third entry in each row: Power
}

gains.p <- round(final[,2]/final[1,2],2)	# Decrease in sample achieved compared to R=1 (proportion)
gains.n <- final[1,2]-final[,2]		# Decrease in sample achieved compared to R=1 (actual)
final<-cbind(final, gains.n, gains.p)

plot(final[,1],final[,2],xlab="R",ylab="total sample size",type="l") # Plots R against N					
return(final)
}


==> newCODE.R <==
########################################################
# find.crit - finds critical value given K, R and alpha
########################################################
# alpha ... one-sided type I error

find.crit <- function(K, R, alpha) {	

	matr<-matrix(rep(0,6000),nrow=3000,byrow=T)	# Empty matrix to store alpha for each critical value


	for (i in 1:3000) {
		type1rhs<- function(x, q=i, k=K, r=R) { (pnorm( (0.001*q+0.50) * sqrt((r+1)/r)   + (x/sqrt(r))  )^k)         * dnorm(x) }
		
		matr[i,1]<-0.001*i+0.5		# Critical value is first entry in row
		matr[i,2]<-1-integrate(type1rhs, lower = -Inf, upper = Inf)$value # Alpha is second entry in row
    }
 
	mat<-matr[matr[,2]<alpha+0.00001,] 		# Subset of all critical values with small enough alpha
	max.alpha<- mat[,2] == max(mat[,2])		# Largest critical value of above subset, with assoc'd alpha
	crit<-mat[max.alpha,1]
	error<-round(mat[max.alpha,2],4)					
	return(crit)					# Critical value to be used						
	return(error)					# Size of alpha achieved
}

########################################################################################
# find.all - shows smallest required total sample size N and power for a range of R, 
# using K, alpha and critical value from above, plus given power, sigma, d and d0
########################################################################################
# alpha ... two-sided type one error

find.all <- function(K, minR, maxR, inc, alpha, reqd.power, sig, d, d0) {	

	no.incs<-((maxR-minR)/inc)+1		# Number of increments to use

	final<-matrix(rep(0,4*no.incs),nrow=no.incs,byrow=T)

		for (j in 1:no.incs) {		# Finds smallest N for each increment
	
	crit<-find.crit(K, (minR+(j-1)*inc), alpha/2)
	powa<-matrix(rep(0,600),nrow=300,byrow=T)		# Empty matrix to store power for each sample size n
	for (i in 1:300) {
		power1 <- function(w) { ((pnorm(w+sqrt(i)*(d-d0)/sig))^(K-1))  *  
  pnorm(sqrt((minR+(j-1)*inc))*w-crit*sqrt(((minR+(j-1)*inc)+1))+sqrt((minR+(j-1)*inc)*i)*d/sig) * dnorm(w) }
  
		powa[i,1]<-i			             	# First entry in each row: n
		powa[i,2]<-integrate(power1, lower = -Inf, upper = Inf)$value  # Second entry in each row: Power
		}

	pow<-powa[powa[,2]>reqd.power-0.00001,] 		# Subset of all n with large enough power
	bet<- pow[,2] == min(pow[,2])			# Smallest n of above subset, with assoc'd power
	n.power<-pow[bet,]
	N<-ceiling((minR+(j-1)*inc)*n.power[1]) + K*n.power[1] # Sample size N = Rn + Kn   (Rn rounded up to next integer)
	
final[j,1]<-minR+(j-1)*inc	   # First entry in each row: R
final[j,2]<-N			# Second entry: N
final[j,3]<-crit			# Third entry: Critical value
final[j,4]<-n.power[1]		# Fourth entry: n
}

gains.p <- round(final[,2]/final[1,2],2)	# Decrease in N achieved compared to R=1 (proportion)
gains.n <- final[1,2]-final[,2]		# Decrease in N achieved compared to R=1 (actual)
red.per.k<-final[1,4]-final[,4]		# Decrease in n achieved (per active arm) compared to R=1 (actual)
red.p <- round(final[,4]/final[1,4],2)	# Decrease in n achieved (per active arm) compared to R=1 (proportion)
final<-cbind(final, red.per.k, red.p, gains.n, gains.p)
final<-data.frame("R"=final[,1],  "N"=final[,2],  "Crit"=final[,3],  "n"=final[,4],  "Red.n"=red.per.k,  "RedP"=red.p,  "GainsN"=gains.n,  "GainsP"=gains.p)

plot(final[,1],final[,2],xlab="R",ylab="total sample size",type="l",lwd=2)	# Plots N against R
abline(v=sqrt(K),col=2,lwd=2)	
return(final)
}




